Killing Stubborn Mutants with Symbolic Execution

We introduce SeMu, a Dynamic Symbolic Execution technique that generates test inputs capable of killing stubborn mutants (killable mutants that remain undetected after a reasonable amount of testing). SeMu aims at mutant propagation (triggering erroneous states to the program output) by incrementally searching for divergent program behaviours between the original and the mutant versions. We model the mutant killing problem as a symbolic execution search within a specific area in the programs' symbolic tree. In this framework, the search area is defined and controlled by parameters that allow scalable and cost-effective mutant killing. We integrate SeMu in KLEE and experimented with Coreutils (a benchmark frequently used in symbolic execution studies). Our results show that our modelling plays an important role in mutant killing. Perhaps more importantly, our results also show that, within a two-hour time limit, SeMu kills 37% of the stubborn mutants, where KLEE kills none and where the mutant infection strategy (strategy suggested by previous research) kills 17%.

==> figures/example_prog.c <==
// Adapted from Coreutils pr.c

int reset_status (int cv[5], int cols, char store) {
    int files = 0;
    if (cols < 0) {
        if (cv[cols] != -1)
            files = 1;
        while (cols != 0) {
            if (cv[cols-1] == 0) { 
                files++;
            }
            --cols; //Mutant M1
        }
    } else {
        files = -1; //Mutant M2
    }
    if (store) 
        files++; 
    return files;
}
